The Exponent Set: A Third Natural Extension of the Mandelbrot-Julia Framework

The Mandelbrot and Julia sets, generated by the quadratic iteration $z_{n+1}=z_n^2+c$, are foundational objects in complex dynamics. We study the three-variable principal-value complex-power iteration $z_{n+1}=z_n^x+c$, where $z_0,c,x\in\mathbb{C}$. The triples producing all-time well-defined and bounded orbits form a locus $\mathcal{B}\subset\mathbb{C}^3$. Fixing two coordinates yields three natural families of coordinate fibers, denoted $M(z_0,x)$, $J(c,x)$, and $E(z_0,c)$. For $x=2$, $M(0,2)$ is the classical Mandelbrot set, $J(c,2)$ is the classical filled Julia set, and $\partial J(c,2)$ is the classical Julia set. We focus on the Exponent Set, or E-Set, obtained by fixing $(z_0,c)$ and varying the complex exponent $x$. We prove three groups of structural results. First, for explicit parameter families, including pure-power real and unit-circle cases and an additive example with nonzero real and imaginary parts, no finite universal escape radius exists: for every prescribed radius, one can choose an exponent whose bounded orbit makes a finite excursion beyond that radius. Second, we construct a boundary point at which an extended-valued escape-time function is discontinuous for one strict threshold. Third, we prove a vertical boundedness asymmetry in which the principal-argument convention enters explicitly.

==> anc/Eset_Renderer.wl <==
(* ::Package:: *)

(* Standalone six-panel CUDA renderer for the manuscript illustrations. *)
(* Evaluate this file with Get["Eset_Renderer.wl"]. *)
(* It does not load or depend on any Mathematica notebook. *)

$HistoryLength = 0;

rendererDirectory = If[
  StringQ[$InputFileName] && StringLength[$InputFileName] > 0,
  DirectoryName[$InputFileName],
  Replace[Quiet[Check[NotebookDirectory[], $Failed]], $Failed -> Directory[]]
];
outputDirectory = FileNameJoin[{rendererDirectory, "Fixed_Step_Render_Output"}];
If[!DirectoryQ[outputDirectory],
  CreateDirectory[outputDirectory, CreateIntermediateDirectories -> True]
];

(* Output filenames are supplied by the six exact configurations below. *)
(* Formal renderer status codes. Nonnegative values are first-crossing iterations. *)
ESETStatusOK = 0;
ESETStatusUndefined = -1;
ESETStatusNumericFailure = -2;
ESETStatusNoCrossing = -3;

ClearAll[
  esetFiniteRealQ, esetFiniteComplexQ, esetPrincipalTheta,
  esetCPUPowerStep, esetCPUIterationAt, esetCPUFractal,
  esetIterationColor, rendererConventionSelfTest
];

esetFiniteRealQ[value_] := Module[{v = N[value]},
  NumberQ[v] && FreeQ[v, Indeterminate | _DirectedInfinity]
];

esetFiniteComplexQ[value_] :=
  esetFiniteRealQ[Re[value]] && esetFiniteRealQ[Im[value]];

(* ArcTan[x,y] is atan2(y,x). Normalize the signed-zero endpoint -Pi to Pi
   so that the numerical convention is Arg[z] in (-Pi,Pi]. *)
esetPrincipalTheta[zx_, zy_] := Module[{theta = N[ArcTan[zx, zy]]},
  If[TrueQ[theta <= -Pi], N[Pi], theta]
];

(* Return {status,value}. A nonzero mathematical power is never silently
   replaced by machine zero: underflow and nonfinite results are reported. *)
esetCPUPowerStep[z_, exponent_] := Module[
  {zx, zy, nx, ny, scale, sx, sy, logR, theta, re, im, mag, value},
  zx = N[Re[z]]; zy = N[Im[z]];
  nx = N[Re[exponent]]; ny = N[Im[exponent]];
  If[!And @@ (esetFiniteRealQ /@ {zx, zy, nx, ny}),
    Return[{ESETStatusNumericFailure, 0. + 0. I}]
  ];
  If[TrueQ[zx == 0.] && TrueQ[zy == 0.],
    Return[
      If[TrueQ[nx > 0.],
        {ESETStatusOK, 0. + 0. I},
        {ESETStatusUndefined, 0. + 0. I}
      ]
    ]
  ];
  scale = Max[Abs[zx], Abs[zy]];
  sx = zx/scale; sy = zy/scale;
  logR = Log[scale] + Log[sx*sx + sy*sy]/2.;
  theta = esetPrincipalTheta[zx, zy];
  re = nx*logR - ny*theta;
  im = nx*theta + ny*logR;
  If[!And @@ (esetFiniteRealQ /@ {logR, theta, re, im}),
    Return[{ESETStatusNumericFailure, 0. + 0. I}]
  ];
  mag = Quiet[Check[Exp[re], Indeterminate]];
  If[!esetFiniteRealQ[mag] || TrueQ[mag == 0.],
    Return[{ESETStatusNumericFailure, 0. + 0. I}]
  ];
  value = mag*Cos[im] + I*mag*Sin[im];
  If[
    !esetFiniteComplexQ[value] ||
      (TrueQ[Re[value] == 0.] && TrueQ[Im[value] == 0.]),
    Return[{ESETStatusNumericFailure, 0. + 0. I}]
  ];
  {ESETStatusOK, value}
];

esetCPUIterationAt[
  exponent_, cRe_, cIm_, z0Re_, z0Im_, maxIter_, escapeR2_
] := Module[{z, c, iter = 0, z2, status, powered},
  z = N[z0Re + I*z0Im];
  c = N[cRe + I*cIm];
  If[
    !esetFiniteComplexQ[z] || !esetFiniteComplexQ[c] ||
      !esetFiniteRealQ[escapeR2] || !TrueQ[escapeR2 >= 0.],
    Return[ESETStatusNumericFailure]
  ];
  z2 = Re[z]^2 + Im[z]^2;
  While[iter < maxIter,
    If[TrueQ[z2 > escapeR2], Return[iter]];
    {status, powered} = esetCPUPowerStep[z, exponent];
    If[status =!= ESETStatusOK, Return[status]];
    z = powered + c;
    If[!esetFiniteComplexQ[z], Return[ESETStatusNumericFailure]];
    iter++;
    z2 = Re[z]^2 + Im[z]^2;
  ];
  If[TrueQ[z2 > escapeR2], iter, ESETStatusNoCrossing]
];

esetCPUFractal[
  width_, height_, expMinX_, expMaxX_, expMinY_, expMaxY_,
  cRe_, cIm_, z0Re_, z0Im_, maxIter_, escapeR2_
] := Module[{dx, dy},
  If[width < 2 || height < 2, Return[{{ESETStatusNumericFailure}}]];
  dx = (expMaxX - expMinX)/(width - 1.);
  dy = (expMaxY - expMinY)/(height - 1.);
  Table[
    esetCPUIterationAt[
      (expMinX + ix*dx) + I*(expMinY + iy*dy),
      cRe, cIm, z0Re, z0Im, maxIter, escapeR2
    ],
    {iy, 0, height - 1}, {ix, 0, width - 1}
  ]
];

esetIterationColor[value_?NumericQ, maxIter_] := Which[
  TrueQ[value == ESETStatusNoCrossing], Black,
  TrueQ[value == ESETStatusUndefined], GrayLevel[0.55],
  TrueQ[value == ESETStatusNumericFailure], RGBColor[1., 0., 1.],
  True, ColorData["Rainbow"][
    Clip[(N[value] - 1.)/(maxIter - 1.), {0., 1.}]^0.4
  ]
];

rendererConventionSelfTest[] := Module[
  {zeroPositive, zeroBoundary, zeroNegative, signedZeroTheta,
   negativeAxisPower, tinyNonzero, underflow},
  zeroPositive = esetCPUPowerStep[0. + 0. I, 1. + 2. I];
  zeroBoundary = esetCPUPowerStep[0. + 0. I, 0. + 2. I];
  zeroNegative = esetCPUPowerStep[0. + 0. I, -1. + 2. I];
  signedZeroTheta = esetPrincipalTheta[-1., -0.];
  negativeAxisPower = esetCPUPowerStep[-1. - 0. I, 0. + 1. I];
  tinyNonzero = esetCPUPowerStep[1.*^-300 + 0. I, 1. + 0. I];
  underflow = esetCPUPowerStep[1.*^-300 + 0. I, 2. + 0. I];
  Association[
    "ZeroPositiveDefined" ->
      TrueQ[zeroPositive[[1]] == ESETStatusOK && zeroPositive[[2]] == 0.],
    "ZeroRealPartZeroUndefined" ->
      TrueQ[zeroBoundary[[1]] == ESETStatusUndefined],
    "ZeroNegativeRealPartUndefined" ->
      TrueQ[zeroNegative[[1]] == ESETStatusUndefined],
    "SignedZeroArgumentNormalized" ->
      TrueQ[Abs[signedZeroTheta - Pi] < 10.^-14],
    "NegativeAxisUsesPositivePi" ->
      TrueQ[
        negativeAxisPower[[1]] == ESETStatusOK &&
          Abs[negativeAxisPower[[2]] - Exp[-Pi]] < 10.^-14
      ],
    "TinyNonzeroNotTreatedAsZero" ->
      TrueQ[tinyNonzero[[1]] == ESETStatusOK && Abs[tinyNonzero[[2]]] > 0.],
    "UnderflowReported" ->
      TrueQ[underflow[[1]] == ESETStatusNumericFailure]
  ]
];
(ClearCUDAEnvironment[] := Module[{}, Quiet[If[ValueQ[$cachedCUDABuffer] && $cachedCUDABuffer["buffer"] =!= Null, CUDAMemoryUnload[$cachedCUDABuffer["buffer"]]; ]; CUDAMemoryUnloadAll[]; If[ValueQ[mandelKernel] && mandelKernel =!= None, CUDAFunctionUnload[mandelKernel]; ]; CUDAClearAllKernels[]; If[CUDADeviceCount[] > 0, CUDADeviceReset[]; ]; Clear[mandelKernel, gpuFractal, cpuFractal, cpow, $cachedCUDABuffer, clean, fmtC, fmtZ, fileName]; Needs["CUDALink`"]; If[CUDADeviceCount[] > 0, CUDADeviceSelect[0]; ]; ]; ]; )*(ClearCUDAEnvironment[]; )*($CloudEnabled = False; )*Off[General::munfl]*Off[General::ovfl]*Off[CUDAFunctionLoad::warn]*Off[CUDAMemory::memid]*(kernelSrc = "#define ESET_STATUS_OK 0\n#define ESET_STATUS_UNDEFINED -1\n#define ESET_STATUS_NUMERIC_FAILURE -2\n#define ESET_STATUS_NO_CROSSING -3\n#define ESET_PI 3.141592653589793238462643383279502884\n\n__device__ int cpowPV(double2 z, double2 n, double2 *value) {\n    if (!isfinite(z.x) || !isfinite(z.y) ||\n        !isfinite(n.x) || !isfinite(n.y)) {\n        return ESET_STATUS_NUMERIC_FAILURE;\n    }\n    if (z.x == 0.0 && z.y == 0.0) {\n        if (n.x > 0.0) {\n            *value = make_double2(0.0, 0.0);\n            return ESET_STATUS_OK;\n        }\n        return ESET_STATUS_UNDEFINED;\n    }\n\n    double scale = fmax(fabs(z.x), fabs(z.y));\n    double sx = z.x / scale;\n    double sy = z.y / scale;\n    double log_r = log(scale) + 0.5 * log(sx*sx + sy*sy);\n    double theta = atan2(z.y, z.x);\n    if (theta <= -ESET_PI) theta = ESET_PI;\n    double re = n.x * log_r - n.y * theta;\n    double im = n.x * theta + n.y * log_r;\n    if (!isfinite(log_r) || !isfinite(theta) ||\n        !isfinite(re) || !isfinite(im)) {\n        return ESET_STATUS_NUMERIC_FAILURE;\n    }\n\n    double mag = exp(re);\n    if (!isfinite(mag) || mag == 0.0) {\n        return ESET_STATUS_NUMERIC_FAILURE;\n    }\n    double2 result = make_double2(mag * cos(im), mag * sin(im));\n    if (!isfinite(result.x) || !isfinite(result.y) ||\n        (result.x == 0.0 && result.y == 0.0)) {\n        return ESET_STATUS_NUMERIC_FAILURE;\n    }\n    *value = result;\n    return ESET_STATUS_OK;\n}\n\n__global__ void exponentFractalKernel(int width, int height,\n                                      double expMinX, double expMaxX,\n                                      double expMinY, double expMaxY,\n                                      double c_re, double c_im,\n                                      double z0_re, double z0_im,\n                                      int maxIter, double escapeR2,\n                                      int *output) {\n    int ix = blockIdx.x * blockDim.x + threadIdx.x;\n    int iy = blockIdx.y * blockDim.y + threadIdx.y;\n    if (ix >= width || iy >= height) return;\n\n    int outputIndex = iy * width + ix;\n    if (width < 2 || height < 2 || !isfinite(escapeR2) || escapeR2 < 0.0 ||\n        !isfinite(expMinX) || !isfinite(expMaxX) ||\n        !isfinite(expMinY) || !isfinite(expMaxY) ||\n        !isfinite(c_re) || !isfinite(c_im) ||\n        !isfinite(z0_re) || !isfinite(z0_im)) {\n        output[outputIndex] = ESET_STATUS_NUMERIC_FAILURE;\n        return;\n    }\n\n    const double dx = (expMaxX - expMinX) / (width - 1.0);\n    const double dy = (expMaxY - expMinY) / (height - 1.0);\n    double2 n = make_double2(expMinX + ix * dx, expMinY + iy * dy);\n    double2 z = make_double2(z0_re, z0_im);\n    double2 c = make_double2(c_re, c_im);\n    int iter = 0;\n    double z2 = z.x*z.x + z.y*z.y;\n\n    while (iter < maxIter) {\n        if (z2 > escapeR2) break;\n        double2 powered;\n        int status = cpowPV(z, n, &powered);\n        if (status != ESET_STATUS_OK) {\n            output[outputIndex] = status;\n            return;\n        }\n        z.x = powered.x + c.x;\n        z.y = powered.y + c.y;\n        if (!isfinite(z.x) || !isfinite(z.y)) {\n            output[outputIndex] = ESET_STATUS_NUMERIC_FAILURE;\n            return;\n        }\n        iter++;\n        z2 = z.x*z.x + z.y*z.y;\n    }\n    output[outputIndex] = (z2 > escapeR2) ? iter : ESET_STATUS_NO_CROSSING;\n}"; )*(mandelKernel = Quiet[Check[CUDAFunctionLoad[kernelSrc, "exponentFractalKernel", {{_Integer, "Input"}, {_Integer, "Input"}, {_Real, "Input"}, {_Real, "Input"}, {_Real, "Input"}, {_Real, "Input"}, {_Real, "Input"}, {_Real, "Input"}, {_Real, "Input"}, {_Real, "Input"}, {_Integer, "Input"}, {_Real, "Input"}, {"CUDAMemory", _Integer, "Output"}}, {16, 16}], None]]; )*($cachedCUDABuffer = Association["width" -> 0, "height" -> 0, "buffer" -> Null]; )*(gpuFractal[width_, height_, expMinX_, expMaxX_, expMinY_, expMaxY_, cRe_, cIm_, z0Re_, z0Im_, maxIter_, escapeR2_] := Module[{data, result}, If[mandelKernel === None || width < 2 || height < 2, Return[{{0}}]]; If[$cachedCUDABuffer["width"] != width || $cachedCUDABuffer["height"] != height, If[$cachedCUDABuffer["buffer"] =!= Null, CUDAMemoryUnload[$cachedCUDABuffer["buffer"]]]; $cachedCUDABuffer["width"] = width; $cachedCUDABuffer["height"] = height; $cachedCUDABuffer["buffer"] = CUDAMemoryAllocate[Integer, width*height]; ]; data = $cachedCUDABuffer["buffer"]; mandelKernel[width, height, expMinX, expMaxX, expMinY, expMaxY, cRe, cIm, z0Re, z0Im, maxIter, escapeR2, data]; result = Partition[CUDAMemoryGet[data], width]; If[MatrixQ[result], result, {{0}}]]; )*(cpow[z_, n_] := Module[{step = esetCPUPowerStep[z, n]}, If[step[[1]] === ESETStatusOK, step[[2]], $Failed]]; )*(cpuFractal[width_, height_, expMinX_, expMaxX_, expMinY_, expMaxY_, cRe_, cIm_, z0Re_, z0Im_, maxIter_, escapeR2_] := esetCPUFractal[width, height, expMinX, expMaxX, expMinY, expMaxY, cRe, cIm, z0Re, z0Im, maxIter, escapeR2]; )*(Needs["CUDALink`"]; ClearAll[CUDADeviceCount, gpuFractal, esetClean, esetComplex, esetSanitize, esetExportName]; CUDADeviceCount[] := Quiet[Check[If[IntegerQ[CUDALink`$CUDADeviceCount], CUDALink`$CUDADeviceCount, 0], 0]]; kernelSrc = "#define ESET_STATUS_OK 0\n#define ESET_STATUS_UNDEFINED -1\n#define ESET_STATUS_NUMERIC_FAILURE -2\n#define ESET_STATUS_NO_CROSSING -3\n#define ESET_PI 3.141592653589793238462643383279502884\n\n__device__ int esetPowPV(double2 z, double2 n, double2 *value) {\n    if (!isfinite(z.x) || !isfinite(z.y) ||\n        !isfinite(n.x) || !isfinite(n.y)) {\n        return ESET_STATUS_NUMERIC_FAILURE;\n    }\n    if (z.x == 0.0 && z.y == 0.0) {\n        if (n.x > 0.0) {\n            *value = make_double2(0.0, 0.0);\n            return ESET_STATUS_OK;\n        }\n        return ESET_STATUS_UNDEFINED;\n    }\n\n    double scale = fmax(fabs(z.x), fabs(z.y));\n    double sx = z.x / scale;\n    double sy = z.y / scale;\n    double log_r = log(scale) + 0.5 * log(sx*sx + sy*sy);\n    double theta = atan2(z.y, z.x);\n    if (theta <= -ESET_PI) theta = ESET_PI;\n    double re = n.x * log_r - n.y * theta;\n    double im = n.x * theta + n.y * log_r;\n    if (!isfinite(log_r) || !isfinite(theta) ||\n        !isfinite(re) || !isfinite(im)) {\n        return ESET_STATUS_NUMERIC_FAILURE;\n    }\n\n    double mag = exp(re);\n    if (!isfinite(mag) || mag == 0.0) {\n        return ESET_STATUS_NUMERIC_FAILURE;\n    }\n    double2 result = make_double2(mag * cos(im), mag * sin(im));\n    if (!isfinite(result.x) || !isfinite(result.y) ||\n        (result.x == 0.0 && result.y == 0.0)) {\n        return ESET_STATUS_NUMERIC_FAILURE;\n    }\n    *value = result;\n    return ESET_STATUS_OK;\n}\n\n__global__ void exponentFractalPacked(double *p, long long *out) {\n    int width = (int)p[0];\n    int height = (int)p[1];\n    int idx = blockIdx.x * blockDim.x + threadIdx.x;\n    if (idx >= width * height) return;\n    if (width < 2 || height < 2 ||\n        !isfinite(p[2]) || !isfinite(p[3]) ||\n        !isfinite(p[4]) || !isfinite(p[5]) ||\n        !isfinite(p[6]) || !isfinite(p[7]) ||\n        !isfinite(p[8]) || !isfinite(p[9]) ||\n        !isfinite(p[11]) || p[11] < 0.0) {\n        out[idx] = (long long)ESET_STATUS_NUMERIC_FAILURE;\n        return;\n    }\n\n    int ix = idx % width;\n    int iy = idx / width;\n    double dx = (p[3] - p[2]) / (width - 1.0);\n    double dy = (p[5] - p[4]) / (height - 1.0);\n    double2 n = make_double2(p[2] + ix*dx, p[4] + iy*dy);\n    double2 c = make_double2(p[6], p[7]);\n    double2 z = make_double2(p[8], p[9]);\n    int maxIter = (int)p[10];\n    double escapeR2 = p[11];\n    int iter = 0;\n    double z2 = z.x*z.x + z.y*z.y;\n\n    while (iter < maxIter) {\n        if (z2 > escapeR2) break;\n        double2 powered;\n        int status = esetPowPV(z, n, &powered);\n        if (status != ESET_STATUS_OK) {\n            out[idx] = (long long)status;\n            return;\n        }\n        z.x = powered.x + c.x;\n        z.y = powered.y + c.y;\n        if (!isfinite(z.x) || !isfinite(z.y)) {\n            out[idx] = (long long)ESET_STATUS_NUMERIC_FAILURE;\n            return;\n        }\n        iter++;\n        z2 = z.x*z.x + z.y*z.y;\n    }\n    out[idx] = (z2 > p[11]) ? (long long)iter : (long long)ESET_STATUS_NO_CROSSING;\n}"; Clear[exponentFractalPacked]; mandelKernel = Check[CUDALink`CUDAFunctionLoad[kernelSrc, "exponentFractalPacked", {{_Real, "Input"}, {_Integer, "Output"}}, 256], None]; If[ValueQ[$esetGPUOutputMemory], Quiet[Check[CUDALink`CUDAMemoryUnload[$esetGPUOutputMemory], Null]]]; Clear[$esetGPUOutputMemory, $esetGPUOutputCount]; gpuFractal[width_, height_, expMinX_, expMaxX_, expMinY_, expMaxY_, cRe_, cIm_, z0Re_, z0Im_, maxIter_, escapeR2_] := Module[{count, params, parameterMemory, raw}, If[width < 2 || height < 2 || Head[mandelKernel] =!= CUDALink`CUDAFunction, Return[$Failed]]; count = width*height; params = Developer`ToPackedArray[N[{width, height, expMinX, expMaxX, expMinY, expMaxY, cRe, cIm, z0Re, z0Im, maxIter, escapeR2}]]; If[ !ValueQ[$esetGPUOutputMemory] ||  !ValueQ[$esetGPUOutputCount] || $esetGPUOutputCount =!= count, If[ValueQ[$esetGPUOutputMemory], Quiet[Check[CUDALink`CUDAMemoryUnload[$esetGPUOutputMemory], Null]]]; $esetGPUOutputMemory = CUDALink`CUDAMemoryAllocate[Integer, count]; $esetGPUOutputCount = count]; parameterMemory = Check[CUDALink`CUDAMemoryLoad[params], $Failed]; If[parameterMemory === $Failed, Return[$Failed]]; raw = Check[mandelKernel[parameterMemory, $esetGPUOutputMemory]; CUDALink`CUDAMemoryGet[$esetGPUOutputMemory], $Failed]; Quiet[Check[CUDALink`CUDAMemoryUnload[parameterMemory], Null]]; If[raw === $Failed || Length[raw] =!= count, Return[$Failed]]; Partition[raw, width]]; esetClean[value_] := Module[{text = ToString[N[Round[N[value], 1/10^10]], InputForm]}, StringReplace[text, {RegularExpression["`[0-9.]*"] -> "", "*^" -> "e", " " -> "", RegularExpression["\\.$"] -> ""}]]; esetComplex[re_, im_] := StringJoin[esetClean[re], If[N[im] >= 0, "+", ""], esetClean[im], "i"]; esetSanitize[value_] := Module[{text = StringTrim[ToString[value]]}, text = StringTrim[StringReplace[text, RegularExpression["[^A-Za-z0-9._-]+"] -> "_"], "_"]; If[text === "", "SpecialFilename", text]]; esetExportName[xMin_, xMax_, yMin_, yMax_, cr_, ci_, zr_, zi_, iterations_, radius_, pixels_, special_] := StringJoin[DateString[TimeZoneConvert[Now, 8], {"Year", "-", "Month", "-", "Day"}], "_X[", esetClean[xMin], ",", esetClean[xMax], "]", "_Y[", esetClean[yMin], ",", esetClean[yMax], "]", "_C[", esetComplex[cr, ci], "]", "_Z0[", esetComplex[zr, zi], "]", "_Iter", esetClean[iterations], "_EscR", esetClean[radius], "_Px", esetClean[pixels], "_", esetSanitize[special], ".png"]); Manipulate[Module[{expMinX, expMaxX, expMinY, expMaxY, data, viewSizeActual, clean, fmtC, fmtZ}, viewSizeActual = 2^(-zoomLevel); expMinX = centerX - viewSizeActual/2; expMaxX = centerX + viewSizeActual/2; expMinY = centerY - viewSizeActual/2; expMaxY = centerY + viewSizeActual/2; ($esetLastExportValid = False; Clear[$esetLastExportFileName]); data = If[CUDADeviceCount[] > 0 && mandelKernel =!= None, gpuFractal[pixels, pixels, expMinX, expMaxX, expMinY, expMaxY, cRe, cIm, z0Re, z0Im, maxIter, escapeRadius^2], cpuFractal[pixels, pixels, expMinX, expMaxX, expMinY, expMaxY, cRe, cIm, z0Re, z0Im, maxIter, escapeRadius^2]]; If[ !MatrixQ[data], data = {{0}}]; plot = ArrayPlot[data, ColorFunction -> (esetIterationColor[#1, maxIter] & ), ColorFunctionScaling -> False, DataRange -> {{expMinX, expMaxX}, {expMinY, expMaxY}}, DataReversed -> False, PlotRangePadding -> None, Frame -> {{True, False}, {True, False}}, FrameLabel -> {{Style["Im(x)", 42, Bold, Black], None}, {Style["Re(x)", 42, Bold, Black], None}}, FrameTicks -> {{Automatic, None}, {Automatic, None}}, FrameStyle -> Directive[Black, AbsoluteThickness[2]], FrameTicksStyle -> Directive[Black, 24], ImagePadding -> {{95, 15}, {85, 25}}, ImageSize -> 600, AspectRatio -> 1]; clean[x_] := Module[{number}, number = N[Round[N[x], 10^(-12)]]; If[Abs[number] < 5/10^13, number = 0]; If[TrueQ[number == Round[number]], ToString[Round[number]], StringReplace[ToString[InputForm[number]], "*^" -> "e"]]]; fmtC := StringJoin[clean[cRe], If[cIm < 0, "", "+"], clean[cIm], "i"]; fmtZ := StringJoin[clean[z0Re], If[z0Im < 0, "", "+"], clean[z0Im], "i"]; (fileName = esetExportName[expMinX, expMaxX, expMinY, expMaxY, cRe, cIm, z0Re, z0Im, maxIter, escapeRadius, pixels, specialFilename]; $esetLastExportValid = MatrixQ[data, IntegerQ] && Dimensions[data] === {pixels, pixels} && Head[plot] === Graphics; If[TrueQ[$esetLastExportValid], $esetLastExportFileName = fileName, Clear[$esetLastExportFileName]]; fileName); Column[{plot, With[{targetDirectory = outputDirectory, targetPath = FileNameJoin[{outputDirectory, fileName}], cachedPlot = plot}, With[{targetDirectory = outputDirectory, targetPath = FileNameJoin[{outputDirectory, fileName}], cachedPlot = plot, expectedFileName = fileName}, Button["Export ImageSize 2160 PNG", Module[{targetDirectory = outputDirectory, targetPath, cachedPlot, expectedFileName, image, result}, expectedFileName = fileName; cachedPlot = plot; targetPath = FileNameJoin[{targetDirectory, expectedFileName}]; If[ !TrueQ[$esetLastExportValid] ||  !ValueQ[$esetLastExportFileName] || $esetLastExportFileName =!= expectedFileName ||  !StringQ[expectedFileName] || Head[cachedPlot] =!= Graphics, MessageDialog["Export blocked: the current fractal render is not valid. Fix any evaluation errors and recompute before exporting."]; Return[$Failed]]; If[ !DirectoryQ[targetDirectory], CreateDirectory[targetDirectory, CreateIntermediateDirectories -> True]]; image = Rasterize[cachedPlot, "Image", ImageSize -> 2160]; If[ !ImageQ[image], Return[$Failed]]; result = Export[targetPath, image, "PNG", CompressionLevel -> 0, BitDepth -> 24]; result], Method -> "Queued", Appearance -> Automatic, Evaluator -> Automatic]]]}, Alignment -> Center]], {{pixels, 50, "Resolution"}, 50, 2160, 10, Appearance -> "Labeled"}, {{maxIter, 50, "Max Iterations"}, 10, 200, 10, Appearance -> "Labeled"}, {{centerX, 0., "Center X"}, -5., 5., 0.05, Appearance -> "Labeled"}, {{centerY, 0., "Center Y"}, -5., 5., 0.05, Appearance -> "Labeled"}, {{zoomLevel, -2, "Zoom (2^-x)"}, -5, 10, 1, Appearance -> "Labeled"}, {{cRe, 0.5, "c Real"}, -2, 2, 0.05, Appearance -> "Labeled"}, {{cIm, 0., "c Imag"}, -2, 2, 0.05, Appearance -> "Labeled"}, {{z0Re, 0.5, "z0 Real"}, -2, 2, 0.05, Appearance -> "Labeled"}, {{z0Im, 0., "z0 Imag"}, -2, 2, 0.05, Appearance -> "Labeled"}, {{escapeRadius, 5, "Escape Radius"}, 1, 100, 1, Appearance -> "Labeled"}, {{specialFilename, "SpecialFilename", "Special filename"}, InputField[#1, String, FieldSize -> 24] & }, ContinuousAction -> False, TrackedSymbols :> {pixels, maxIter, centerX, centerY, zoomLevel, cRe, cIm, z0Re, z0Im, escapeRadius}]

(* ---------------------------------------------------------------------- *)
(* Exact six-panel batch configuration used by the manuscript.             *)
(* The numerical core above is copied unchanged from the verified renderer. *)
(* ---------------------------------------------------------------------- *)

ClearAll[
  esetSHA256, esetPanelConfigurations, esetRendererSourcePath,
  esetCUDAReadyQ, esetRenderPanel, esetValidateConfigurations,
  RenderAllEsetPanels
];

esetRendererSourcePath = If[
  StringQ[$InputFileName] && StringLength[$InputFileName] > 0,
  ExpandFileName[$InputFileName],
  FileNameJoin[{rendererDirectory, "Eset_Renderer.wl"}]
];

esetSHA256[path_String] :=
  IntegerString[FileHash[path, "SHA256"], 16, 64];

esetPanelConfigurations = {
  <|
    "Panel" -> "Threshold comparison (a)",
    "OutputStem" ->
      "2026-08-01_X[-6.5,1.5]_Y[-4,4]_C[0.5+0i]_Z0[0.5+0i]_Iter50_EscR5_Px2160_escape-threshold-r5",
    "XRange" -> {-6.5, 1.5}, "YRange" -> {-4., 4.},
    "Center" -> {-2.5, 0.}, "SideLength" -> 8.,
    "EscapeRadius" -> 5.
  |>,
  <|
    "Panel" -> "Threshold comparison (b)",
    "OutputStem" ->
      "2026-08-01_X[-6.5,1.5]_Y[-4,4]_C[0.5+0i]_Z0[0.5+0i]_Iter50_EscR10_Px2160_escape-threshold-r10",
    "XRange" -> {-6.5, 1.5}, "YRange" -> {-4., 4.},
    "Center" -> {-2.5, 0.}, "SideLength" -> 8.,
    "EscapeRadius" -> 10.
  |>,
  <|
    "Panel" -> "Threshold comparison (c)",
    "OutputStem" ->
      "2026-08-01_X[-6.5,1.5]_Y[-4,4]_C[0.5+0i]_Z0[0.5+0i]_Iter50_EscR20_Px2160_escape-threshold-r20",
    "XRange" -> {-6.5, 1.5}, "YRange" -> {-4., 4.},
    "Center" -> {-2.5, 0.}, "SideLength" -> 8.,
    "EscapeRadius" -> 20.
  |>,
  <|
    "Panel" -> "Threshold comparison (d)",
    "OutputStem" ->
      "2026-08-01_X[-10.5,5.5]_Y[-8,8]_C[0.5+0i]_Z0[0.5+0i]_Iter50_EscR100_Px2160_escape-threshold-r100",
    "XRange" -> {-10.5, 5.5}, "YRange" -> {-8., 8.},
    "Center" -> {-2.5, 0.}, "SideLength" -> 16.,
    "EscapeRadius" -> 100.
  |>,
  <|
    "Panel" -> "Adjacent regions",
    "OutputStem" ->
      "2026-08-01_X[-3.1,-1.1]_Y[-1,1]_C[0.5+0i]_Z0[0.5+0i]_Iter50_EscR5_Px2160_adjacent-finite-time",
    "XRange" -> {-3.1, -1.1}, "YRange" -> {-1., 1.},
    "Center" -> {-2.1, 0.}, "SideLength" -> 2.,
    "EscapeRadius" -> 5.
  |>,
  <|
    "Panel" -> "Multi-region zoom",
    "OutputStem" ->
      "2026-08-02_X[2.2293875,2.2450125]_Y[2.2869875,2.3026125]_C[0.5+0i]_Z0[0.5+0i]_Iter50_EscR5_Px2160_multi-region-finite-time",
    "XRange" -> {2.2293875, 2.2450125},
    "YRange" -> {2.2869875, 2.3026125},
    "Center" -> {2.2372, 2.2948}, "SideLength" -> 1./64.,
    "EscapeRadius" -> 5.
  |>
};

esetCUDAReadyQ[] := Module[{deviceCount, kernelReady},
  deviceCount = CUDADeviceCount[];
  kernelReady = Head[mandelKernel] === CUDALink`CUDAFunction;
  If[deviceCount < 1 || !TrueQ[kernelReady],
    Print["ERROR=CUDA renderer is unavailable."];
    Print["CUDA_DEVICE_COUNT=", deviceCount];
    Print["KERNEL_READY=", kernelReady];
    Return[False]
  ];
  True
];

esetRenderPanel[config_Association] := Module[
  {
    pixels = 2160, outputPixels = 2880, maxIterations = 50,
    cRe = 0.5, cIm = 0., z0Re = 0.5, z0Im = 0.,
    xMin, xMax, yMin, yMax, escapeRadius, radius2,
    renderTiming, data, undefinedCount, numericFailureCount,
    noCrossingCount, crossing50Count, iterationValues, dataMin, dataMax,
    sampleIndices, xStep, yStep, checkRows, mismatchRows, mismatchCount,
    plot, image, outputStem, pngPath, pdfPath, metadataPath,
    rendererHash, metadata
  },

  {xMin, xMax} = N[config["XRange"]];
  {yMin, yMax} = N[config["YRange"]];
  escapeRadius = N[config["EscapeRadius"]];
  radius2 = escapeRadius^2;
  outputStem = config["OutputStem"];
  pngPath = FileNameJoin[{outputDirectory, outputStem <> ".png"}];
  pdfPath = FileNameJoin[{outputDirectory, outputStem <> ".pdf"}];
  metadataPath = FileNameJoin[{outputDirectory, outputStem <> ".metadata.txt"}];

  Print["PANEL=", config["Panel"]];
  Print["VIEWPORT=", {xMin, xMax, yMin, yMax}];
  Print["ESCAPE_RADIUS=", escapeRadius];

  renderTiming = First @ AbsoluteTiming[
    data = gpuFractal[
      pixels, pixels, xMin, xMax, yMin, yMax,
      cRe, cIm, z0Re, z0Im, maxIterations, radius2
    ];
  ];

  If[
    !MatrixQ[data, IntegerQ] || Dimensions[data] =!= {pixels, pixels},
    Print["ERROR=Invalid CUDA data for ", config["Panel"]];
    Return[$Failed]
  ];

  undefinedCount = Count[data, ESETStatusUndefined, {2}];
  numericFailureCount = Count[data, ESETStatusNumericFailure, {2}];
  noCrossingCount = Count[data, ESETStatusNoCrossing, {2}];
  crossing50Count = Count[data, maxIterations, {2}];
  iterationValues = Cases[data, value_Integer /; value >= 0, {2}];

  If[iterationValues === {},
    Print["ERROR=No first-crossing values for ", config["Panel"]];
    Return[$Failed]
  ];
  dataMin = Min[iterationValues];
  dataMax = Max[iterationValues];
  If[dataMin < 0 || dataMax > maxIterations,
    Print["ERROR=Unexpected iteration range: ", {dataMin, dataMax}];
    Return[$Failed]
  ];
  If[undefinedCount > 0 || numericFailureCount > 0,
    Print[
      "ERROR=Unexpected formal/numerical failure counts: ",
      <|"U" -> undefinedCount, "F" -> numericFailureCount|>
    ];
    Return[$Failed]
  ];

  sampleIndices = Round[Subdivide[0, pixels - 1, 8]];
  xStep = (xMax - xMin)/(pixels - 1.);
  yStep = (yMax - yMin)/(pixels - 1.);
  checkRows = Flatten[
    Table[
      With[
        {
          exponent = (xMin + ix*xStep) + I*(yMin + iy*yStep),
          gpuValue = data[[iy + 1, ix + 1]]
        },
        {
          ix, iy, Re[exponent], Im[exponent], gpuValue,
          esetCPUIterationAt[
            exponent, cRe, cIm, z0Re, z0Im,
            maxIterations, radius2
          ]
        }
      ],
      {iy, sampleIndices}, {ix, sampleIndices}
    ],
    1
  ];
  mismatchRows = Select[checkRows, #[[5]] =!= #[[6]] &];
  mismatchCount = Length[mismatchRows];
  If[mismatchCount > 0,
    Export[
      FileNameJoin[{outputDirectory, outputStem <> ".mismatches.csv"}],
      Prepend[mismatchRows, {"ix", "iy", "xRe", "xIm", "gpu", "cpu"}],
      "CSV"
    ];
    Print["ERROR=CPU/GPU mismatches: ", mismatchCount];
    Return[$Failed]
  ];

  plot = ArrayPlot[
    data,
    ColorFunction -> (esetIterationColor[#1, maxIterations] &),
    ColorFunctionScaling -> False,
    DataRange -> {{xMin, xMax}, {yMin, yMax}},
    DataReversed -> False,
    PlotRangePadding -> None,
    Frame -> {{True, False}, {True, False}},
    FrameLabel -> {
      {Style["Im(x)", 42, Bold, Black], None},
      {Style["Re(x)", 42, Bold, Black], None}
    },
    FrameTicks -> {{Automatic, None}, {Automatic, None}},
    FrameStyle -> Directive[Black, AbsoluteThickness[2]],
    FrameTicksStyle -> Directive[Black, 24],
    ImagePadding -> {{95, 15}, {85, 25}},
    ImageSize -> 600,
    AspectRatio -> 1
  ];
  image = Rasterize[plot, "Image", ImageSize -> outputPixels];
  If[!ImageQ[image] || ImageDimensions[image] =!= {outputPixels, outputPixels},
    Print["ERROR=Unexpected raster dimensions for ", config["Panel"]];
    Return[$Failed]
  ];

  Export[pngPath, image, "PNG", CompressionLevel -> 0, BitDepth -> 24];
  Export[pdfPath, image, "PDF"];
  If[!FileExistsQ[pngPath] || !FileExistsQ[pdfPath],
    Print["ERROR=Export failed for ", config["Panel"]];
    Return[$Failed]
  ];

  rendererHash = esetSHA256[esetRendererSourcePath];
  metadata = StringRiffle[
    {
      "WolframVersion=" <> $Version,
      "SystemID=" <> $SystemID,
      "Renderer=" <> FileNameTake[esetRendererSourcePath],
      "RendererSHA256=" <> rendererHash,
      "Panel=" <> config["Panel"],
      "ComputationGrid=2160x2160",
      "OutputPixels=2880x2880",
      "Viewport=" <> ToString[InputForm[{xMin, xMax, yMin, yMax}]],
      "Center=" <> ToString[InputForm[config["Center"]]],
      "SideLength=" <> ToString[InputForm[config["SideLength"]]],
      "z0=0.5+0i",
      "c=0.5+0i",
      "MaximumIterations=50",
      "EscapeThreshold=" <> ToString[InputForm[escapeRadius]],
      "EscapeTest=strict |z|^2 > r^2",
      "PowerConvention=exp[x (ln|z| + i Arg(z))] with Arg(z) in (-Pi,Pi]",
      "ZeroConvention=0^x is 0 only for Re(x)>0; otherwise undefined",
      "SignedZeroNormalization=atan2 endpoint -Pi is mapped to Pi",
      "NonzeroUnderflowPolicy=numerical failure; never converted to formal zero",
      "NoCrossingStatus=-3",
      "UndefinedStatus=-1",
      "NumericFailureStatus=-2",
      "NoCrossingCount=" <> ToString[noCrossingCount],
      "UndefinedCount=" <> ToString[undefinedCount],
      "NumericFailureCount=" <> ToString[numericFailureCount],
      "Crossing50Count=" <> ToString[crossing50Count],
      "CrossingIterationRange=" <> ToString[InputForm[{dataMin, dataMax}]],
      "ColorMap=ColorData[\"Rainbow\"][((k-1)/49)^0.4] for first crossings k=1,...,50",
      "NoCrossingColor=Black",
      "UndefinedColor=GrayLevel[0.55]",
      "NumericFailureColor=RGBColor[1,0,1]",
      "FrameLabels=Bottom Re(x); Left Im(x)",
      "Crossing50SeparatedFromNoCrossing=True",
      "CPUChecks=" <> ToString[Length[checkRows]],
      "CPUGPUMismatches=" <> ToString[mismatchCount],
      "CUDARenderSeconds=" <> ToString[N[renderTiming]],
      "PNG=" <> FileNameTake[pngPath],
      "PNGSHA256=" <> esetSHA256[pngPath],
      "PDF=" <> FileNameTake[pdfPath],
      "PDFSHA256=" <> esetSHA256[pdfPath]
    },
    "\n"
  ];
  Export[metadataPath, metadata, "Text"];

  Print["CPU_GPU_MISMATCHES=", mismatchCount];
  Print["UNDEFINED_COUNT=", undefinedCount];
  Print["NUMERIC_FAILURE_COUNT=", numericFailureCount];
  Print["PDF=", pdfPath];

  <|
    "Panel" -> config["Panel"],
    "CPUChecks" -> Length[checkRows],
    "CPUGPUMismatches" -> mismatchCount,
    "UndefinedCount" -> undefinedCount,
    "NumericFailureCount" -> numericFailureCount,
    "MetadataPath" -> metadataPath,
    "PNGPath" -> pngPath,
    "PDFPath" -> pdfPath
  |>
];

esetValidateConfigurations[validationPixels_Integer : 64] := Module[
  {
    maxIterations = 50, cRe = 0.5, cIm = 0., z0Re = 0.5, z0Im = 0.,
    selfTests, reports
  },
  If[validationPixels < 9,
    Print["ERROR=validationPixels must be at least 9."];
    Return[$Failed]
  ];
  If[!TrueQ[esetCUDAReadyQ[]], Return[$Failed]];
  selfTests = rendererConventionSelfTest[];
  If[!And @@ Values[selfTests],
    Print["ERROR=Renderer convention self-test failed: ", selfTests];
    Return[$Failed]
  ];
  reports = Map[
    Function[config,
      Module[
        {
          xMin, xMax, yMin, yMax, radius2, data,
          indices, xStep, yStep, checks, mismatches
        },
        {xMin, xMax} = N[config["XRange"]];
        {yMin, yMax} = N[config["YRange"]];
        radius2 = N[config["EscapeRadius"]]^2;
        data = gpuFractal[
          validationPixels, validationPixels,
          xMin, xMax, yMin, yMax,
          cRe, cIm, z0Re, z0Im, maxIterations, radius2
        ];
        If[
          !MatrixQ[data, IntegerQ] ||
            Dimensions[data] =!= {validationPixels, validationPixels},
          Return[$Failed]
        ];
        indices = Round[Subdivide[0, validationPixels - 1, 8]];
        xStep = (xMax - xMin)/(validationPixels - 1.);
        yStep = (yMax - yMin)/(validationPixels - 1.);
        checks = Flatten[
          Table[
            With[
              {
                exponent = (xMin + ix*xStep) + I*(yMin + iy*yStep),
                gpuValue = data[[iy + 1, ix + 1]]
              },
              {
                gpuValue,
                esetCPUIterationAt[
                  exponent, cRe, cIm, z0Re, z0Im,
                  maxIterations, radius2
                ]
              }
            ],
            {iy, indices}, {ix, indices}
          ],
          1
        ];
        mismatches = Count[checks, pair_ /; pair[[1]] =!= pair[[2]]];
        <|
          "Panel" -> config["Panel"],
          "Pixels" -> validationPixels,
          "CPUChecks" -> Length[checks],
          "CPUGPUMismatches" -> mismatches,
          "UndefinedCount" -> Count[data, ESETStatusUndefined, {2}],
          "NumericFailureCount" -> Count[data, ESETStatusNumericFailure, {2}]
        |>
      ]
    ],
    esetPanelConfigurations
  ];
  If[MemberQ[reports, $Failed], Return[$Failed]];
  <|
    "ConventionSelfTests" -> selfTests,
    "Panels" -> reports,
    "TotalCPUChecks" -> Total[Lookup[reports, "CPUChecks"]],
    "TotalCPUGPUMismatches" -> Total[Lookup[reports, "CPUGPUMismatches"]]
  |>
];

RenderAllEsetPanels[] := Module[
  {selfTests, results, summaryPath, summary},
  If[!TrueQ[esetCUDAReadyQ[]], Return[$Failed]];
  selfTests = rendererConventionSelfTest[];
  If[!And @@ Values[selfTests],
    Print["ERROR=Renderer convention self-test failed: ", selfTests];
    Return[$Failed]
  ];

  results = esetRenderPanel /@ esetPanelConfigurations;
  If[MemberQ[results, $Failed],
    Print["ERROR=At least one panel failed."];
    Return[$Failed]
  ];

  summaryPath = FileNameJoin[{outputDirectory, "Eset_Renderer_summary.txt"}];
  summary = StringRiffle[
    {
      "Renderer=" <> FileNameTake[esetRendererSourcePath],
      "RendererSHA256=" <> esetSHA256[esetRendererSourcePath],
      "PanelCount=" <> ToString[Length[results]],
      "CPUChecks=" <> ToString[Total[Lookup[results, "CPUChecks"]]],
      "CPUGPUMismatches=" <>
        ToString[Total[Lookup[results, "CPUGPUMismatches"]]],
      "UndefinedCount=" <> ToString[Total[Lookup[results, "UndefinedCount"]]],
      "NumericFailureCount=" <>
        ToString[Total[Lookup[results, "NumericFailureCount"]]],
      "ConventionSelfTests=" <> ToString[InputForm[selfTests]],
      "PanelMetadata=" <>
        StringRiffle[FileNameTake /@ Lookup[results, "MetadataPath"], ","]
    },
    "\n"
  ];
  Export[summaryPath, summary, "Text"];

  Print["PANEL_COUNT=", Length[results]];
  Print["CPU_CHECKS=", Total[Lookup[results, "CPUChecks"]]];
  Print[
    "CPU_GPU_MISMATCHES=",
    Total[Lookup[results, "CPUGPUMismatches"]]
  ];
  Print["SUMMARY=", summaryPath];
  results
];

Print["Loaded Eset_Renderer.wl with six exact manuscript configurations."];
Print["Run RenderAllEsetPanels[] to render and verify all six panels."];
Print["Run esetValidateConfigurations[64] for a reduced-resolution check."];

